Bayes Sensitivity with Fisher-Rao Metric

We propose a geometric framework to assess sensitivity of Bayesian procedures to modeling assumptions based on the nonparametric Fisher-Rao metric. While the framework is general in spirit, the focus of this article is restricted to metric-based diagnosis under two settings: assessing local and global robustness in Bayesian procedures to perturbations of the likelihood and prior, and identification of influential observations. The approach is based on the square-root representation of densities which enables one to compute geodesics and geodesic distances in analytical form, facilitating the definition of naturally calibrated local and global discrepancy measures. An important feature of our approach is the definition of a geometric $\epsilon$-contamination class of sampling distributions and priors via intrinsic analysis on the space of probability density functions. We showcase the applicability of our framework on several simulated toy datasets as well as in real data settings for generalized mixed effects models, directional data and shape data.

==> figures/eps2pdf.m <==
function [result,msg] = eps2pdf(epsFile,fullGsPath,orientation)
%EPS2PDF Converts an eps file to a pdf file using GhostScript (GS)
%
%   [result,msg] = eps2pdf(epsFile,fullGsPath,orientation)
%
%   - epsFile:      eps file name to be converted to pdf file
%   - fullGsPath:   (optional) FULL GS path, including the file name, to
%                   the GS executable (on win32 it could be c:\program
%                   files\gs\gs8.14\bin\gswin32c.exe). The existence for
%                   fullGsPath will be checked for if given. On the other
%                   hand, if fullGsPath is not given or empty it defaults
%                   to 'gswin32c' for pcs and 'gs' for unix and the
%                   existence will not be checked for. But in this, latter
%                   case, GS's path must be in the system's path variable.
%   - orientation:  (optional) a flag that tells how the orientation tag in eps file should be treated
%                   just before the conversion (orientation tag is changed or even removed):
%                       0 -> no change (default)
%                       1 -> flip orientation
%                       2 -> remove orientation
%   
%   - result:       0 if ok, anything else otherwise
%   - msg:          resulting status on file being processed
%
%   NOTES: GhostScript is needed for this function to work. Orientation can
%   also be changed - use this only if you have problems with the orientation - in
%   such a case try with orientation=1 first and then orientation=2 if the first option is
%   not the right one.
%
%   EPS2PDF converts an existing EPS file to a PDF file using Ghostscript. EPS2PDF
%   reads an eps file, modifies the bounding box and creates a pdf file whose size
%   is determined by the bounding box and not by the paper size. This can not be
%   accomplished by using Ghostscript only. So, all that one needs is of course
%   Matlab and Ghostscript drivers.
% 
%   This tool is especially suited for LaTeX (TeX) users who want to create pdf
%   documents on the fly (by including pdf graphics and using either pdftex or
%   pdflatex). An example would be, if you are using LaTeX (TeX) to typeset
%   documents then the usual (simple) way to include graphics is to include eps
%   graphics using for example (if there exists myfigure.eps)
%   \begin{figure}
%       \centering
%       \includegraphics[scale=0.8]{myfigure}\\
%       \caption{some caption.}
%   \end{figure}
%   To use pdflatex (pdftex) you do not need to change anything but provide another
%   file myfigure.pdf in the same directory along with myfigure.eps. And this file,
%   of course, can be generated by EPS2PDF.
%
%   This function was tested on win32 system running Matlab R13sp1. It should work
%   on all platforms, if not, contact the author.
%
%   SOURCE:     The original idea came from the "eps-to-pdf" converter written in perl by Sebastian Rahtz
%
%   Primoz Cermelj, 24.08.2004
%   (c) Primoz Cermelj, primoz.cermelj@email.si
%
%   Version: 0.9.3
%   Last revision: 04.10.2004
%--------------------------------------------------------------------------
global epsFileContent

if ispc
    DEF_GS_PATH = 'gswin32c.exe';
else
    DEF_GS_PATH = 'gs';
end
GS_PARAMETERS = '-q -dNOPAUSE -dBATCH -dDOINTERPOLATE -dUseFlateCompression=true -sDEVICE=pdfwrite -r1200';

error(nargchk(1,3,nargin));
if nargin < 2 || isempty(fullGsPath)
    fullGsPath = DEF_GS_PATH;
else
    if ~exist(fullGsPath)
        status = ['Ghostscript executable could not be found: ' fullGsPath];
        if nargout,      result = 1;    end;
        if nargout > 1,  msg = status;  else, disp(status);  end;
        return
    end
end
if nargin < 3 || isempty(orientation)
    orientation = 0;
end
orientation = abs(round(orientation));
orientation = orientation(1);
if orientation < 0 | orientation > 2
    orientation = 0;
end

epsFileContent = [];

%---------
% Get file name, path
%---------
source = epsFile;
[pathstr,sourceName,ext] = fileparts(source);
if isempty(pathstr)
    pathstr = cd;
    source = fullfile(pathstr,source);
end

targetName = [sourceName '.pdf'];
target = fullfile(pathstr,targetName);    % target - pdf file

tmpFileName = sourceName;
tmpFile = fullfile(pathstr,[tmpFileName ext '.eps2pdf~']);


% Create tmp file,...
[ok,errStr] = create_tmpepsfile(source,tmpFile,orientation);
if ~ok
    status = ['Error while creating temporary eps file: ' epsFile ' - ' errStr];
    if nargout,      result = 1;    end;
    if nargout > 1,  msg = status;  else, disp(status); end;
else
    % Run Ghostscript
    comandLine = ['"' fullGsPath '"' ' ' GS_PARAMETERS ' -sOutputFile=' '"' target '"' ' -f ' '"' tmpFile '"'];
    [stat, result] = system(comandLine);
    if stat
        status = ['pdf file not created - error running Ghostscript - check GS path: ' result];
        if nargout,      result = 1;    end;
        if nargout > 1,  msg = status;  else, disp(status);  end;  
    else
        status = 'pdf successfully created'; 
        if nargout,      result = 0;    end;
        if nargout > 1,  msg = status;  else, disp(status);  end; 
    end
end

% Delete tmp file
if exist(tmpFile)
    delete(tmpFile);
end






%/////////////////////////////////////////////////////////////////////
%                       SUBFUNCTIONS SECTION
%/////////////////////////////////////////////////////////////////////

%--------------------------------------------------------------------
function [ok,errStr] = create_tmpepsfile(epsFile,tmpFile,orientation)
% Creates tmp eps file - file with refined content
global epsFileContent

ok = 0;
errStr = [];
[ok,errStr] = read_epsfilecontent( epsFile );
if ~ok
    return
end
[ok,errStr] = update_epsfilecontent( epsFile,orientation );
if ~ok
    return
end
fh = fopen(tmpFile,'w');
if fh == -1
    errStr = ['Temporary file cannot be created. Check write permissions.'];
    return
end
try
    fwrite(fh,epsFileContent,'char');  % fwrite is faster than fprintf
    ok = 1;
catch
    errStr = ['Error writing temporary file. Check write permissions.'];
end
fclose(fh);
%--------------------------------------------------------------------


%--------------------------------------------------------------------
function [ok,errStr] = read_epsfilecontent( epsFile )
% Reads the content of the eps file into epsFileContent
global epsFileContent

ok = 0;
errStr = [];
fh = fopen(epsFile,'r');
if fh == -1
    errStr = ['File: ' epsFile ' cannot be accessed or does not exist'];
    return
end
try
    epsFileContent = fread(fh,'char=>char')';       % fread is faster than fscanf
    ok = 1;
catch
    errStr = lasterror;
end
fclose(fh);
%--------------------------------------------------------------------


%--------------------------------------------------------------------
function [ok,errStr] = update_epsfilecontent(epsFile,orientation)
% Updates eps file by adding some additional information into the header
% section concerning the bounding box (BB)
global epsFileContent

ok = 0;
errStr = [];

% Read current BB coordinates
ind = strfind( lower(epsFileContent), lower('%%BoundingBox:'));
if isempty(ind)
    errStr = ['Cannot find Bounding Box in file: ' epsFile];
    return
end
ii = ind(1) + 14;
fromBB = ii;
while ~((epsFileContent(ii) == sprintf('\n')) | (epsFileContent(ii) == sprintf('\r')) | (epsFileContent(ii) == '%'))
    ii = ii + 1;
end
toBB = ii - 1;
coordsStr = epsFileContent(fromBB:toBB);
coords = str2num( coordsStr );
if isempty(coords)
    errStr = ['Error reading BB coordinates from file: ' epsFile];
    return
end
NL = getnl;
w = abs(coords(3)-coords(1));
h = abs(coords(4)-coords(2));

% Change the orientation if requested
changeOrientation = 0;
if orientation ~= 0
    ind = strfind( lower(epsFileContent), lower('%%Orientation:'));
    if ~isempty(ind)
        ii = ind(1) + 14;
        fromOR = ii;
        while ~((epsFileContent(ii) == sprintf('\n')) | (epsFileContent(ii) == sprintf('\r')) | (epsFileContent(ii) == '%'))
            ii = ii + 1;
        end
        toOR = ii - 1;
        orientStr = strim(epsFileContent(fromOR:toOR));
        if ~isempty(orientStr) & orientation == 1           % flip
            if strfind(lower(orientStr),'landscape')
                changeOrientation = 1;
                orientStr = 'Portrait';
            elseif strfind(lower(orientStr),'portrait')
                changeOrientation = 1;
                orientStr = 'Landscape';                
            end            
        elseif  ~isempty(orientStr) & orientation == 2      % remove
            if strfind(lower(orientStr),'landscape') | strfind(lower(orientStr),'portrait')
                changeOrientation = 1;
                orientStr = ' ';
            end
        end
    end
end

% Refine the content - add additional information and even change the
% orientation
addBBContent = [' 0 0 ' int2str(w) ' ' int2str(h) ' ' NL...
                    '<< /PageSize [' int2str(w) ' ' int2str(h) '] >> setpagedevice' NL...
                    'gsave ' int2str(-coords(1)) ' ' int2str(-coords(2)) ' translate'];
if changeOrientation
    if fromOR > fromBB
        epsFileContent = [epsFileContent(1:fromBB-1) addBBContent epsFileContent(toBB+1:fromOR-1) orientStr epsFileContent(toOR+1:end)];
    else
        epsFileContent = [epsFileContent(1:fromOR-1) orientStr epsFileContent(toOR+1:fromBB-1) addBBContent epsFileContent(toBB+1:end)];
    end
else
    epsFileContent = [epsFileContent(1:fromBB-1) addBBContent  epsFileContent(toBB+1:end)];
end

ok = 1;
%--------------------------------------------------------------------

%--------------------------------------------------------------------
function NL = getnl
% Returns new-line string as found from first occurance from epsFileContent
global epsFileContent

NL = '\r\n';        % default (for Windows systems)
ii = 1;
len = length(epsFileContent);
while ~(epsFileContent(ii)==sprintf('\n') | epsFileContent(ii)==sprintf('\r') | ii<len)
    ii = ii + 1;
end
if epsFileContent(ii)==sprintf('\n')
    NL = '\n';
elseif epsFileContent(ii)==sprintf('\r')
    NL = '\r';
    if epsFileContent(ii+1)==sprintf('\n')
        NL = [NL '\n'];
    end
end
NL = sprintf(NL);
%--------------------------------------------------------------------


%--------------------------------------------------------------------
function outstr = strim(str)
% Removes leading and trailing spaces (spaces, tabs, endlines,...)
% from the str string.
if isnumeric(str);
    outstr = str;
    return
end
ind = find( ~isspace(str) );        % indices of the non-space characters in the str    
if isempty(ind)
    outstr = [];        
else
    outstr = str( ind(1):ind(end) );
end
%--------------------------------------------------------------------
